Efficient ICBased Solutions for Medical Devices and Automotive Radars

This thesis focuses on developing integrated circuit (IC) solutions for medical devices and automotive radars, and is divided into two main parts. Part One presents the design and evaluation of a miniaturized multi chip module (MCM) solution intended to deliver welldefined, charge balanced current stimuli directly to the inner ear. This section emphasizes the design of the supply chip, which includes a DC DC converter. It involves a comprehensive study aimed at optimizing and enhancing the efficiency of the design. Part Two investigates the fundamental principles of designing millimeter wave (mmWave) voltagecontrolled oscillators (VCOs). This section introduces a VCO with stateoftheart performance, showcasing advancements in mmWave technology. Overall, this thesis contributes to both the medical device field and automotive radar technology through innovative IC solutions.

==> uci-manual/scrape_manual.py <==
#!/usr/bin/env python2
"""
Downloads and extracts a text version of the UCI thesis manual.
"""

from bs4 import BeautifulSoup as Soup
import urllib2

def get_contents(url, output_name):
    html = urllib2.urlopen(url).read()
    manual_content = Soup(html).findAll('div', {'class': 'region region-content'})[0]
    with open(output_name + '.txt', 'w') as fh:
        fh.write(manual_content.text.encode('utf8'))

get_contents('http://etd.lib.uci.edu/electronic/tdmanuale', 'toc')
for section in range(1,8):
    url = 'http://etd.lib.uci.edu/electronic/td%de' % section
    get_contents(url, 'section%d' % section)

